Generic Recovery of Permittivity and Permeability in Anisotropic Maxwell Systems

We study the inverse problem of recovering the constitutive tensors of a homogeneous anisotropic electromagnetic medium without magnetoelectric coupling (non-chiral) from its Fresnel surface, the characteristic variety of Maxwell's equations governing electromagnetic wave propagation. For known isotropic permeability, normalized to $\mu = I$, we prove that the Fresnel surface uniquely determines the permittivity tensor $\varepsilon$, and that the associated Fresnel polynomial is reducible precisely when $\varepsilon$ has a repeated eigenvalue. For general, positive-definite symmetric tensors $(\varepsilon,\mu)$, we prove that the Fresnel polynomial is generically irreducible over $\mathbb{C}$ and we identify the natural gauge symmetry under which it is invariant. Using geometric invariant theory, a powerful tool of modern algebraic geometry, we construct an affine quotient of the parameter space by this gauge action and prove that the induced Fresnel-polynomial map is birational onto its image. We deduce that, outside a proper real algebraic exceptional set, the real Fresnel surface determines $(\varepsilon,\mu)$ up to gauge. This establishes generic uniqueness for the inverse problem and, to our knowledge, provides a new application of affine geometric invariant theory to gauge freedom in a PDE inverse problem.

==> anc/0-ReadMe.txt <==
Electronic resources for

Generic Recovery of Permittivity and Permeability in Anisotropic Maxwell Systems
Antonio Cocan, Joonas Ilmavirta, Matti Lassas, Maarten V. de Hoop, and Anthony Várilly-Alvarado

The following files provide an electronic record of the computations supporting
some results in the paper.

* readme.txt -- short description of files included

All other files are text files.

Script for computations supporting Theorem 1.4 via Examples 6.2:

* 1-exampleIrreducibleFresnel.magma -- Magma script
* 1.1-exampleIrreducibleFresnel.txt -- Transcript of computations

Scripts for computations supporting Theorem 1.5 via Examples 7.2:

* 2-biGradedBlowup.magma -- Magma script
* 2.1-biGradedBlowup.txt -- Transcript of computations

==> anc/1-exampleIrreducibleFresnel.magma <==
///////////////////////////////////////////////////////////////////////////
// Example 6.2: a positive-definite material with an absolutely
// irreducible homogenized Fresnel quartic.
//
// This file uses the notation and variable order of Example 6.2 in the
// paper.  It verifies all algebraic claims made there:
//   (1) the displayed matrices are positive definite;
//   (2) the displayed affine polynomial is det(C_p-M);
//   (3) its ordinary degree-four homogenization is
//           p0^(-2) det(C_p-p0 M);
//   (4) its reduction is irreducible over GF(5^4).
//
// The last assertion, together with Lemma 19 of [Hoo+23], certifies
// irreducibility over C.
///////////////////////////////////////////////////////////////////////////

Q := Rationals();
R<p0,p1,p2,p3> := PolynomialRing(Q,4);

// Cross-product matrix p x and the symmetric 6 x 6 Maxwell matrix C_p.
pCross := Matrix(R,3,3,[
     0, -p3,  p2,
    p3,   0, -p1,
   -p2,  p1,   0
]);
Z3 := ZeroMatrix(R,3,3);
Cp := VerticalJoin(
          HorizontalJoin(Z3,-pCross),
          HorizontalJoin(pCross,Z3)
      );

// The two 3 x 3 blocks displayed in Example 6.2.  Keep rational
// copies for the positivity test, and then change rings for the determinant.
EpsilonQ := Matrix(Q,3,3,[
    2,0,1,
    0,2,0,
    1,0,1
]);
MuQ := Matrix(Q,3,3,[
    2,1,0,
    1,4,0,
    0,0,2
]);

// Sylvester's criterion, over Q.
function IsPositiveDefiniteSymmetric(A)
    n := Nrows(A);
    return IsSymmetric(A) and
           &and[ Determinant(Submatrix(A,1,1,i,i)) gt 0 : i in [1..n] ];
end function;

assert IsPositiveDefiniteSymmetric(EpsilonQ);
assert IsPositiveDefiniteSymmetric(MuQ);

Epsilon := ChangeRing(EpsilonQ,R);
Mu := ChangeRing(MuQ,R);
M := VerticalJoin(
         HorizontalJoin(Epsilon,Z3),
         HorizontalJoin(Z3,Mu)
     );

// The homogeneous characteristic determinant has the universal p0^2
// factor.  Its quotient is the quartic used in the paper.
FullDeterminant := Determinant(Cp-p0*M);
Ptilde := FullDeterminant div p0^2;
assert FullDeterminant eq p0^2*Ptilde;
assert TotalDegree(Ptilde) eq 4;

// The affine polynomial printed in Example 6.2 (p0=1).
Ppaper :=
      2*p3^4
    + 4*p1*p3^3
    + 8*p2^2*p3^2
    + 2*p1*p2*p3^2
    + 6*p1^2*p3^2
    - 16*p3^2
    + 8*p1*p2^2*p3
    + 4*p1^2*p2*p3
    - 8*p2*p3
    + 4*p1^3*p3
    - 16*p1*p3
    + 8*p2^4
    + 4*p1*p2^3
    + 12*p1^2*p2^2
    - 46*p2^2
    + 4*p1^3*p2
    - 16*p1*p2
    + 4*p1^4
    - 23*p1^2
    + 28;

Paffine := Evaluate(Ptilde,[1,p1,p2,p3]);
assert Paffine eq Ppaper;
assert Evaluate(Ppaper,[0,0,0,0]) eq 28;

// Recompute the same determinant directly over GF(5^4).  This avoids
// pretending that there is a coefficient-field homomorphism Q -> GF(5^4).
F := GF(5^4);
RF<P0,P1,P2,P3> := PolynomialRing(F,4);

pCrossF := Matrix(RF,3,3,[
      0, -P3,  P2,
     P3,   0, -P1,
    -P2,  P1,   0
]);
Z3F := ZeroMatrix(RF,3,3);
CpF := VerticalJoin(
           HorizontalJoin(Z3F,-pCrossF),
           HorizontalJoin(pCrossF,Z3F)
       );
EpsilonF := Matrix(RF,3,3,[
    2,0,1,
    0,2,0,
    1,0,1
]);
MuF := Matrix(RF,3,3,[
    2,1,0,
    1,4,0,
    0,0,2
]);
MF := VerticalJoin(
          HorizontalJoin(EpsilonF,Z3F),
          HorizontalJoin(Z3F,MuF)
      );
FullDeterminantF := Determinant(CpF-P0*MF);
Pbar := FullDeterminantF div P0^2;
assert FullDeterminantF eq P0^2*Pbar;
assert TotalDegree(Pbar) eq 4;

// This is the coefficientwise reduction of the quartic printed above.
PbarExpected :=
      2*P3^4
    + 4*P1*P3^3
    + 8*P2^2*P3^2
    + 2*P1*P2*P3^2
    + 6*P1^2*P3^2
    - 16*P3^2*P0^2
    + 8*P1*P2^2*P3
    + 4*P1^2*P2*P3
    - 8*P2*P3*P0^2
    + 4*P1^3*P3
    - 16*P1*P3*P0^2
    + 8*P2^4
    + 4*P1*P2^3
    + 12*P1^2*P2^2
    - 46*P2^2*P0^2
    + 4*P1^3*P2
    - 16*P1*P2*P0^2
    + 4*P1^4
    - 23*P1^2*P0^2
    + 28*P0^4;
assert Pbar eq PbarExpected;
fac := Factorization(Pbar);

// A single factor with exponent one means that Pbar is irreducible over
// GF(5^4).
assert #fac eq 1;
assert fac[1][2] eq 1;
assert TotalDegree(fac[1][1]) eq 4;

print "Example 6.2 checks passed.";
print "det(Epsilon) =", Determinant(EpsilonQ);
print "det(Mu)      =", Determinant(MuQ);
print "Factorization over GF(5^4):";
print fac;


==> anc/1.1-exampleIrreducibleFresnel.txt <==
{\rtf1\ansi\ansicpg1252\cocoartf2870
\cocoatextscaling0\cocoaplatform0{\fonttbl\f0\fswiss\fcharset0 Helvetica;}
{\colortbl;\red255\green255\blue255;}
{\*\expandedcolortbl;;}
\margl1440\margr1440\vieww11520\viewh8400\viewkind0
\pard\tx720\tx1440\tx2160\tx2880\tx3600\tx4320\tx5040\tx5760\tx6480\tx7200\tx7920\tx8640\pardirnatural\partightenfactor0

\f0\fs24 \cf0 Magma V2.29-7     Fri Jul 31 2026 10:34:24 on comp2025 [Seed = 252295301]\
\
+-------------------------------------------------------------------+\
|       This copy of Magma has been made available through a        |\
|                   generous initiative of the                      |\
|                                                                   |\
|                         Simons Foundation                         |\
|                                                                   |\
| covering U.S. Colleges, Universities, Nonprofit Research entities,|\
|               and their students, faculty, and staff              |\
+-------------------------------------------------------------------+\
\
Type ? for help.  Type <Ctrl>-D to quit.\
> load "exampleIrreducibleFresnel_paper.m";\
Loading "exampleIrreducibleFresnel_paper.m"\
Example 6.2 checks passed.\
det(Epsilon) = 2\
det(Mu)      = 14\
Factorization over GF(5^4):\
[\
    <P0^4 + 4*P0^2*P1^2 + 3*P0^2*P1*P2 + 3*P0^2*P1*P3 + 3*P0^2*P2^2 + 4*P0^2*P2*P3 + 3*P0^2*P3^2 + 3*P1^4 + 3*P1^3*P2 + 3*P1^3*P3 + 4*P1^2*P2^2 + 3*P1^2*P2*P3 + 2*P1^2*P3^2\
        + 3*P1*P2^3 + P1*P2^2*P3 + 4*P1*P2*P3^2 + 3*P1*P3^3 + P2^4 + P2^2*P3^2 + 4*P3^4, 1>\
]\
}

==> anc/2-biGradedBlowup.magma <==
///////////////////////////////////////////////////////////////////////////
// Example 7.2: the reduced length-two fibre of the compactified Fresnel
// coefficient map on the slice epsilon_1 = 1.
//
// Source Cox coordinates on Pi = P^5 x P^6:
//   [e2,e3,e4,e5,e6,r] and [m1,m2,m3,m4,m5,m6,s],
// with e1=r.  On the affine slice used in the paper, r=s=1.
//
// The list coeffsPaperOrder has exactly the order of the monomial basis B
// printed in Example 7.2:
//   1  p1^4              12 p1*p3^3
//   2  p1^3*p2           13 p0^2*p1*p3
//   3  p1^3*p3           14 p2^4
//   4  p1^2*p2^2         15 p2^3*p3
//   5  p1^2*p2*p3        16 p2^2*p3^2
//   6  p1^2*p3^2         17 p0^2*p2^2
//   7  p0^2*p1^2         18 p2*p3^3
//   8  p1*p2^3           19 p0^2*p2*p3
//   9  p1*p2^2*p3        20 p3^4
//  10  p1*p2*p3^2        21 p0^2*p3^2
//  11  p0^2*p1*p2        22 p0^4.
//
// The computation certifies that the entire scheme-theoretic fibre over
// the displayed y0 is two reduced Q-rational points, both in the affine
// chart r=s=1, and that these points are precisely x1 and x2 from the paper.
///////////////////////////////////////////////////////////////////////////

Q0 := Rationals();
P<e2,e3, e4, e5, e6,r,m1,m2,m3,m4,m5,m6,s> := PolynomialRing(Q0,13);


// The 22 bihomogeneous coefficient forms, in the paper's order.
coeffsPaperOrder := [
r*m1*r^2*s^2,
    2*r*m6*r^2*s^2 + 2*e6*m1*r^2*s^2,
    2*r*m5*r^2*s^2 + 2*e5*m1*r^2*s^2,
    r*m2*r^2*s^2 + e2*m1*r^2*s^2 + 4*e6*m6*r^2*s^2,
    2*r*m4*r^2*s^2 + 2*e4*m1*r^2*s^2 + 4*e5*m6*r^2*s^2 + 4*e6*m5*r^2*s^2,
    r*m3*r^2*s^2 + e3*m1*r^2*s^2 + 4*e5*m5*r^2*s^2,
    -r*e2*m1*m3*r*s + r*e2*m5^2*r*s - r*e3*m1*m2*r*s + r*e3*m6^2*r*s +
        2*r*e4*m1*m4*r*s - 2*r*e4*m5*m6*r*s + e5^2*m1*m2*r*s - e5^2*m6^2*r*s -
        2*e5*e6*m1*m4*r*s + 2*e5*e6*m5*m6*r*s + e6^2*m1*m3*r*s - e6^2*m5^2*r*s,
    2*e2*m6*r^2*s^2 + 2*e6*m2*r^2*s^2,
    2*e2*m5*r^2*s^2 + 4*e4*m6*r^2*s^2 + 2*e5*m2*r^2*s^2 + 4*e6*m4*r^2*s^2,
    2*e3*m6*r^2*s^2 + 4*e4*m5*r^2*s^2 + 4*e5*m4*r^2*s^2 + 2*e6*m3*r^2*s^2,
    -2*r*e2*m3*m6*r*s + 2*r*e2*m4*m5*r*s - 2*r*e4*m2*m5*r*s +
        2*r*e4*m4*m6*r*s - 2*e2*e5*m1*m4*r*s + 2*e2*e5*m5*m6*r*s -
        2*e3*e6*m1*m2*r*s + 2*e3*e6*m6^2*r*s + 2*e4*e5*m1*m2*r*s -
        2*e4*e5*m6^2*r*s + 2*e4*e6*m1*m4*r*s - 2*e4*e6*m5*m6*r*s +
        2*e5*e6*m2*m5*r*s - 2*e5*e6*m4*m6*r*s + 2*e6^2*m3*m6*r*s -
        2*e6^2*m4*m5*r*s,
    2*e3*m5*r^2*s^2 + 2*e5*m3*r^2*s^2,
    -2*r*e3*m2*m5*r*s + 2*r*e3*m4*m6*r*s - 2*r*e4*m3*m6*r*s +
        2*r*e4*m4*m5*r*s - 2*e2*e5*m1*m3*r*s + 2*e2*e5*m5^2*r*s -
        2*e3*e6*m1*m4*r*s + 2*e3*e6*m5*m6*r*s + 2*e4*e5*m1*m4*r*s -
        2*e4*e5*m5*m6*r*s + 2*e4*e6*m1*m3*r*s - 2*e4*e6*m5^2*r*s +
        2*e5^2*m2*m5*r*s - 2*e5^2*m4*m6*r*s + 2*e5*e6*m3*m6*r*s -
        2*e5*e6*m4*m5*r*s,
    e2*m2*r^2*s^2,
    2*e2*m4*r^2*s^2 + 2*e4*m2*r^2*s^2,
    e2*m3*r^2*s^2 + e3*m2*r^2*s^2 + 4*e4*m4*r^2*s^2,
    -r*e2*m2*m3*r*s + r*e2*m4^2*r*s - e2*e3*m1*m2*r*s + e2*e3*m6^2*r*s +
        2*e2*e5*m2*m5*r*s - 2*e2*e5*m4*m6*r*s + e4^2*m1*m2*r*s - e4^2*m6^2*r*s -
        2*e4*e6*m2*m5*r*s + 2*e4*e6*m4*m6*r*s + e6^2*m2*m3*r*s - e6^2*m4^2*r*s,
    2*e3*m4*r^2*s^2 + 2*e4*m3*r^2*s^2,
    -2*r*e4*m2*m3*r*s + 2*r*e4*m4^2*r*s - 2*e2*e3*m1*m4*r*s +
        2*e2*e3*m5*m6*r*s - 2*e2*e5*m3*m6*r*s + 2*e2*e5*m4*m5*r*s -
        2*e3*e6*m2*m5*r*s + 2*e3*e6*m4*m6*r*s + 2*e4^2*m1*m4*r*s -
        2*e4^2*m5*m6*r*s + 2*e4*e5*m2*m5*r*s - 2*e4*e5*m4*m6*r*s +
        2*e4*e6*m3*m6*r*s - 2*e4*e6*m4*m5*r*s + 2*e5*e6*m2*m3*r*s -
        2*e5*e6*m4^2*r*s,
    e3*m3*r^2*s^2,
    -r*e3*m2*m3*r*s + r*e3*m4^2*r*s - e2*e3*m1*m3*r*s + e2*e3*m5^2*r*s +
        2*e3*e6*m3*m6*r*s - 2*e3*e6*m4*m5*r*s + e4^2*m1*m3*r*s - e4^2*m5^2*r*s -
        2*e4*e5*m3*m6*r*s + 2*e4*e5*m4*m5*r*s + e5^2*m2*m3*r*s - e5^2*m4^2*r*s,
    r*e2*e3*m1*m2*m3 - r*e2*e3*m1*m4^2 - r*e2*e3*m2*m5^2 - r*e2*e3*m3*m6^2 +
        2*r*e2*e3*m4*m5*m6 - r*e4^2*m1*m2*m3 + r*e4^2*m1*m4^2 +
        r*e4^2*m2*m5^2 + r*e4^2*m3*m6^2 - 2*r*e4^2*m4*m5*m6 -
        e2*e5^2*m1*m2*m3 + e2*e5^2*m1*m4^2 + e2*e5^2*m2*m5^2 + e2*e5^2*m3*m6^2 -
        2*e2*e5^2*m4*m5*m6 - e3*e6^2*m1*m2*m3 + e3*e6^2*m1*m4^2 +
        e3*e6^2*m2*m5^2 + e3*e6^2*m3*m6^2 - 2*e3*e6^2*m4*m5*m6 +
        2*e4*e5*e6*m1*m2*m3 - 2*e4*e5*e6*m1*m4^2 - 2*e4*e5*e6*m2*m5^2 -
        2*e4*e5*e6*m3*m6^2 + 4*e4*e5*e6*m4*m5*m6
];

assert #coeffsPaperOrder eq 22;

// Irrelevant ideals for the two source projective factors.
Ieps := ideal<P | e2,e3,e4,e5,e6,r>;
Imu  := ideal<P | m1,m2,m3,m4,m5,m6,s>;

// ReesIdeal constructs the graph/blow-up.  The second return value is
// retained for reproducibility.  Magma V2.29-7 orders the new Rees
// variables by the version-specific permutation recorded below.
J, reesMap := ReesIdeal(P,ideal<P | coeffsPaperOrder>);

Q<e2,e3,e4,e5,e6,r,m1,m2,m3,m4,m5,m6,s,
  z1,z2,z3,z4,z5,z6,z7,z8,z9,z10,z11,z12,z13,z14,z15,z16,z17,z18,z19,z20,z21,z22>
    := Generic(J);
ReesAlgebra := Q/J;
Xgraph := Proj(ReesAlgebra);

// The target point y0 in the paper's displayed monomial order.
paperY0 := [ Q0 |
     200,  140,  120,  700,  100, 1000, -3181,  280,  240,  420, -1000,
     360, -870,  600,  200, 1700, -5656,  300, -696, 1200, -8109, 12528
];

// In the run made with Magma V2.29-7, z_j corresponds to coefficient
// coeffsPaperOrder[reesToPaper[j]].  This makes the internal order explicit
// rather than hiding it in a hard-coded rational vector.
reesToPaper := [
     1,2,3,5,10,12,18,20,6,8,9,15,16,14,4,7,11,13,19,21,17,22
];
assert #reesToPaper eq 22;

// Normalize the target by its p0^4-coordinate, so the last Rees coordinate
// equals one.  Scaling the row does not change its projective point.
targetRees := [ paperY0[reesToPaper[j]]/paperY0[22] : j in [1..22] ];
assert targetRees[22] eq 1;

zvars := [z1,z2,z3,z4,z5,z6,z7,z8,z9,z10,z11,z12,z13,z14,z15,z16,z17,z18,z19,z20,z21,z22];
TargetMatrix := Matrix(Q,[zvars,targetRees]);
TargetPointScheme := Scheme(Ambient(Xgraph),Minors(TargetMatrix,2));
FibreCox := Xgraph meet TargetPointScheme;
IFibre := DefiningIdeal(FibreCox);

// Remove components supported on one of the three irrelevant loci: target,
// first source factor, or second source factor.
Itarget := ideal<Q | zvars>;
IFibre := Saturation(IFibre,Itarget);
IFibre := Saturation(IFibre,ideal<Q | e2,e3,e4,e5,e6,r>);
IFibre := Saturation(IFibre,ideal<Q | m1,m2,m3,m4,m5,m6,s>);
FibreSaturated := Scheme(Ambient(Xgraph),IFibre);

components := IrreducibleComponents(FibreSaturated);
print "Cox-component [dimension,degree] pairs:";
print [ <Dimension(C),Degree(C)> : C in components ];

// The component equations imply that r,s,z22 are nonzero at every legal
// Cox point of this fibre.  Dehomogenize all three projective scalings.
Kaff := IFibre + ideal<Q | r-1,s-1,z22-1>;
assert IsZeroDimensional(Kaff);
assert QuotientDimension(Kaff) eq 2;
assert IsRadical(Kaff);

// The two source points displayed in Example 7.2, in the source-ring order
// [e2,e3,e4,e5,e6,r,m1,m2,m3,m4,m5,m6,s].
source1 := [ Q0 |
    3/2,2,1/4,3/10,7/20,1,
    2,4,6,0,0,0,1
];
source2 := [ Q0 |
    2,3,0,0,0,1,
    2,3,4,1/2,3/5,7/10,1
];

// Directly verify the coefficient vector printed in the paper.  Both are
// exactly y0/100, not merely projectively proportional to an unnamed vector.
v1 := [ Evaluate(fi,source1) : fi in coeffsPaperOrder ];
v2 := [ Evaluate(fi,source2) : fi in coeffsPaperOrder ];
expectedPaperVector := [ c/100 : c in paperY0 ];
assert v1 eq expectedPaperVector;
assert v2 eq expectedPaperVector;

// Verify that the affine fibre ideal is exactly the intersection of the two
// displayed rational maximal ideals (including the graph coordinates).
graphPoint1 := source1 cat targetRees;
graphPoint2 := source2 cat targetRees;
qvars := [ Q.i : i in [1..35] ];
Ipoint1 := ideal<Q | [qvars[i]-graphPoint1[i] : i in [1..35]]>;
Ipoint2 := ideal<Q | [qvars[i]-graphPoint2[i] : i in [1..35]]>;
assert Kaff eq (Ipoint1 meet Ipoint2);
assert QuotientDimension(Ipoint1) eq 1;
assert QuotientDimension(Ipoint2) eq 1;

print "Affine fibre length:", QuotientDimension(Kaff);
print "Affine fibre is radical:", IsRadical(Kaff);
print "Affine primary decomposition:";
Qdec, Pdec := PrimaryDecomposition(Kaff);
assert #Qdec eq 2;
assert #Pdec eq 2;
print Qdec;
print Pdec;

// Matrix checks for the two physical material parameters.
Epsilon1 := Matrix(Q0,3,3,[
    1,7/20,3/10,
    7/20,3/2,1/4,
    3/10,1/4,2
]);
Mu1 := Matrix(Q0,3,3,[
    2,0,0,
    0,4,0,
    0,0,6
]);
Epsilon2 := Matrix(Q0,3,3,[
    1,0,0,
    0,2,0,
    0,0,3
]);
Mu2 := Matrix(Q0,3,3,[
    2,7/10,3/5,
    7/10,3,1/2,
    3/5,1/2,4
]);

// The normalized swap on epsilon_1=1 is
//       j(Epsilon,Mu)=(Mu/mu_1,mu_1 Epsilon).
assert Epsilon2 eq (1/2)*Mu1;
assert Mu2 eq 2*Epsilon1;

function IsPositiveDefiniteSymmetric(A)
    n := Nrows(A);
    return IsSymmetric(A) and
           &and[ Determinant(Submatrix(A,1,1,i,i)) gt 0 : i in [1..n] ];
end function;

assert IsPositiveDefiniteSymmetric(Epsilon1);
assert IsPositiveDefiniteSymmetric(Mu1);
assert IsPositiveDefiniteSymmetric(Epsilon2);
assert IsPositiveDefiniteSymmetric(Mu2);

print "Example 7.2 checks passed: the special fibre is exactly";
print "two reduced rational points exchanged by the normalized swap.";


==> anc/2.1-biGradedBlowup.txt <==
{\rtf1\ansi\ansicpg1252\cocoartf2870
\cocoatextscaling0\cocoaplatform0{\fonttbl\f0\fswiss\fcharset0 Helvetica;}
{\colortbl;\red255\green255\blue255;}
{\*\expandedcolortbl;;}
\margl1440\margr1440\vieww11520\viewh8400\viewkind0
\pard\tx720\tx1440\tx2160\tx2880\tx3600\tx4320\tx5040\tx5760\tx6480\tx7200\tx7920\tx8640\pardirnatural\partightenfactor0

\f0\fs24 \cf0 Magma V2.29-7     Fri Jul 31 2026 10:36:42 on comp2025 [Seed = 353608469]\
\
+-------------------------------------------------------------------+\
|       This copy of Magma has been made available through a        |\
|                   generous initiative of the                      |\
|                                                                   |\
|                         Simons Foundation                         |\
|                                                                   |\
| covering U.S. Colleges, Universities, Nonprofit Research entities,|\
|               and their students, faculty, and staff              |\
+-------------------------------------------------------------------+\
\
Type ? for help.  Type <Ctrl>-D to quit.\
> load "biGradedBlowup_paper.m";\
Loading "biGradedBlowup_paper.m"\
Cox-component [dimension,degree] pairs:\
[ <2, 1>, <2, 1> ]\
Affine fibre length: 2\
Affine fibre is radical: true\
Affine primary decomposition:\
[\
    Ideal of Polynomial ring of rank 35 over Rational Field\
    Order: Graded Reverse Lexicographical\
    Variables: e2, e3, e4, e5, e6, r, m1, m2, m3, m4, m5, m6, s, z1, z2, z3, z4,\
    z5, z6, z7, z8, z9, z10, z11, z12, z13, z14, z15, z16, z17, z18, z19, z20, \
    z21, z22\
    Inhomogeneous, Dimension 0, Radical, Prime\
    Groebner basis:\
    [\
        e2 - 3/2,\
        e3 - 2,\
        e4 - 1/4,\
        e5 - 3/10,\
        e6 - 7/20,\
        r - 1,\
        m1 - 2,\
        m2 - 4,\
        m3 - 6,\
        m4,\
        m5,\
        m6,\
        s - 1,\
        z1 - 25/1566,\
        z2 - 35/3132,\
        z3 - 5/522,\
        z4 - 25/3132,\
        z5 - 35/1044,\
        z6 - 5/174,\
        z7 - 25/1044,\
        z8 - 25/261,\
        z9 - 125/1566,\
        z10 - 35/1566,\
        z11 - 5/261,\
        z12 - 25/1566,\
        z13 - 425/3132,\
        z14 - 25/522,\
        z15 - 175/3132,\
        z16 + 3181/12528,\
        z17 + 125/1566,\
        z18 + 5/72,\
        z19 + 1/18,\
        z20 + 901/1392,\
        z21 + 707/1566,\
        z22 - 1\
    ],\
    Ideal of Polynomial ring of rank 35 over Rational Field\
    Order: Graded Reverse Lexicographical\
    Variables: e2, e3, e4, e5, e6, r, m1, m2, m3, m4, m5, m6, s, z1, z2, z3, z4,\
    z5, z6, z7, z8, z9, z10, z11, z12, z13, z14, z15, z16, z17, z18, z19, z20, \
    z21, z22\
    Inhomogeneous, Dimension 0, Radical, Prime\
    Groebner basis:\
    [\
        e2 - 2,\
        e3 - 3,\
        e4,\
        e5,\
        e6,\
        r - 1,\
        m1 - 2,\
        m2 - 3,\
        m3 - 4,\
        m4 - 1/2,\
        m5 - 3/5,\
        m6 - 7/10,\
        s - 1,\
        z1 - 25/1566,\
        z2 - 35/3132,\
        z3 - 5/522,\
        z4 - 25/3132,\
        z5 - 35/1044,\
        z6 - 5/174,\
        z7 - 25/1044,\
        z8 - 25/261,\
        z9 - 125/1566,\
        z10 - 35/1566,\
        z11 - 5/261,\
        z12 - 25/1566,\
        z13 - 425/3132,\
        z14 - 25/522,\
        z15 - 175/3132,\
        z16 + 3181/12528,\
        z17 + 125/1566,\
        z18 + 5/72,\
        z19 + 1/18,\
        z20 + 901/1392,\
        z21 + 707/1566,\
        z22 - 1\
    ]\
]\
[\
    Ideal of Polynomial ring of rank 35 over Rational Field\
    Order: Graded Reverse Lexicographical\
    Variables: e2, e3, e4, e5, e6, r, m1, m2, m3, m4, m5, m6, s, z1, z2, z3, z4,\
    z5, z6, z7, z8, z9, z10, z11, z12, z13, z14, z15, z16, z17, z18, z19, z20, \
    z21, z22\
    Inhomogeneous, Dimension 0, Radical, Prime\
    Groebner basis:\
    [\
        e2 - 3/2,\
        e3 - 2,\
        e4 - 1/4,\
        e5 - 3/10,\
        e6 - 7/20,\
        r - 1,\
        m1 - 2,\
        m2 - 4,\
        m3 - 6,\
        m4,\
        m5,\
        m6,\
        s - 1,\
        z1 - 25/1566,\
        z2 - 35/3132,\
        z3 - 5/522,\
        z4 - 25/3132,\
        z5 - 35/1044,\
        z6 - 5/174,\
        z7 - 25/1044,\
        z8 - 25/261,\
        z9 - 125/1566,\
        z10 - 35/1566,\
        z11 - 5/261,\
        z12 - 25/1566,\
        z13 - 425/3132,\
        z14 - 25/522,\
        z15 - 175/3132,\
        z16 + 3181/12528,\
        z17 + 125/1566,\
        z18 + 5/72,\
        z19 + 1/18,\
        z20 + 901/1392,\
        z21 + 707/1566,\
        z22 - 1\
    ],\
    Ideal of Polynomial ring of rank 35 over Rational Field\
    Order: Graded Reverse Lexicographical\
    Variables: e2, e3, e4, e5, e6, r, m1, m2, m3, m4, m5, m6, s, z1, z2, z3, z4,\
    z5, z6, z7, z8, z9, z10, z11, z12, z13, z14, z15, z16, z17, z18, z19, z20, \
    z21, z22\
    Inhomogeneous, Dimension 0, Radical, Prime\
    Groebner basis:\
    [\
        e2 - 2,\
        e3 - 3,\
        e4,\
        e5,\
        e6,\
        r - 1,\
        m1 - 2,\
        m2 - 3,\
        m3 - 4,\
        m4 - 1/2,\
        m5 - 3/5,\
        m6 - 7/10,\
        s - 1,\
        z1 - 25/1566,\
        z2 - 35/3132,\
        z3 - 5/522,\
        z4 - 25/3132,\
        z5 - 35/1044,\
        z6 - 5/174,\
        z7 - 25/1044,\
        z8 - 25/261,\
        z9 - 125/1566,\
        z10 - 35/1566,\
        z11 - 5/261,\
        z12 - 25/1566,\
        z13 - 425/3132,\
        z14 - 25/522,\
        z15 - 175/3132,\
        z16 + 3181/12528,\
        z17 + 125/1566,\
        z18 + 5/72,\
        z19 + 1/18,\
        z20 + 901/1392,\
        z21 + 707/1566,\
        z22 - 1\
    ]\
]\
Example 7.2 checks passed: the special fibre is exactly\
two reduced rational points exchanged by the normalized swap.\
> \
}
